Analysis of Bidirectional Ballot Sequences and Random Walks Ending in their Maximum

Consider non-negative lattice paths ending at their maximum height, which will be called admissible paths. We show that the probability for a lattice path to be admissible is related to the Chebyshev polynomials of the first or second kind, depending on whether the lattice path is defined with a reflective barrier or not. Parameters like the number of admissible paths with given length or the expected height are analyzed asymptotically. Additionally, we use a bijection between admissible random walks and special binary sequences to prove a recent conjecture by Zhao on ballot sequences.

==> anc/HOWTO.txt <==
Instructions
============

This is a short guide on how to use and/or process the ancillary files of this paper. These files contain the computational results of our paper, as well as several numerical comparisons. The computations are carried out with the CAS SageMath (cf. http://www.sagemath.org/).


Preliminaries
-------------

In order to run the *.ipynb-files, you need to access SageMath in some way. In general, there are two viable options for this.


Option 1: Using SageMath locally on your computer
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

In order to install SageMath locally, please follow the instruction at http://doc.sagemath.org/html/en/installation/.

As soon as you have a running version of SageMath, you can start a local notebook server with the command (for version 6.9 or above)

  $ sage -n jupyter

or (for previous versions)

  $ sage -n ipython

Then, a tab in your browser should open where you can navigate and select the ipynb-file, in order to view its content.


Option 2: Using SageMathCloud (online)
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

Navigate to https://cloud.sagemath.com/ and register for a free account or sign in, if you already have an account. Then, create a new project (or open an existing one) and click the "New"-Button in order to upload the ipynb-file to the cloud. Afterwards, it can be found among the files of your project, and you can open it as usual.

Note that you might need to adapt the kernel to sage-6.9 or above.


The doctest-files
=================

With a local installation of SageMath you can use the doctest-files in order to verify that your version of SageMath arrives at the same results that we obtained with our version.

For example, testing the results for the random walks on the nonnegative integers can be done with the call

  $ sage -t random-walk_NN-doctests.py

In the output, the lines
  -----------------
  All tests passed!
  -----------------
should appear somewhere---otherwise, the results obtained from your version of SageMath do not agree with our results.

By enabling the verbose mode with the flag --verbose, you can see the tests that are currently running.

Note that some of the tests for the random walks on the integers need a long time. Depending on your machine, it may be necessary to increase the timeout of these doctests (standard: 10 min). We suggest to call these tests with

  $ sage -t random-walk_ZZ-doctests.py --verbose -T 0

to avoid a timeout.


==> anc/random-walk_NN-doctests.py <==
"""
Explicit formula (Theorem 1)
============================

::

    sage: def tau(h, k):
    ....:     return (h + 1)*(2*k + 1)/2
    sage: @cached_function
    ....: def p(n, h=None):
    ....:     if h is None:
    ....:         return sum(p(n, h) for h in range(n+1))
    ....:     else:
    ....:         if n == 0:
    ....:             return ZZ(h == 0)
    ....:         m = (n+1)/2
    ....:         return 4^(1-m) * sum((-1)^k * tau(h,k)/m * binomial(2*m, m - tau(h,k)) 
    ....:                              if mod(h+1-2*m, 2) == 0 else 0 for k in range(2*m+1))
    sage: [p(n) for n in range(10)]
    [1, 1, 1/2, 3/4, 1/2, 9/16, 15/32, 29/64, 55/128, 25/64]
    sage: # check that Theorem 1 yields the same results as Proposition 2.2 for small parameters.
    sage: all([p(n, h) == (2/chebyshev_T(h+1, 1/x)).series(x, n+2).coefficient(x^(n+1))
    ....:      for n in range(1, 30) for h in range(30)])
    True
    sage: prob = [p(n) for n in range(101)]
    sage: prob_exp = [sum(p(n, h) * h for h in range(n+1))/prob[n] for n in range(101)]
    sage: prob_var = [sum(h^2 * p(n, h) for h in range(n+1))/prob[n] - prob_exp[n]^2 for n in range(101)]

Shifted central binomial coefficient (series $S(\alpha, n)$, Lemma 3.1)
=======================================================================

::

    sage: R.<M> = LaurentSeriesRing(QQ, default_prec=20)
    sage: R2.<a> = LaurentSeriesRing(R, default_prec=20)
    sage: def stirling_coef(k): # due to G. Nemes, http://arxiv.org/abs/1003.2907
    ....:     return factorial(2*k)/(2^k * factorial(k)) \
    ....:             * sum(binomial(k + i - 1/2, i) * binomial(3*k + 1/2, 2*k - i)*2^i * 
    ....:                 sum(binomial(i,j) * (-1)^j * factorial(j) * 
    ....:                     stirling_number2(2*k + i + j,j)/factorial(2*k + i + j) 
    ....:                     for j in range(i + 1)) for i in range(2*k + 1))
    ....:     
    sage: def truncate_inner(expr, r):
    ....:     coefs = expr.coefficients()
    ....:     expos = expr.exponents()
    ....:     for j in range(len(coefs)):
    ....:         coefs[j] = coefs[j].truncate_neg(-expos[j] - r)
    ....:     return sum(a^expos[j] * coefs[j] for j in range(len(coefs)))
    sage: def S(a, M, prec=20):
    ....:     return (sum(stirling_coef(r) * (2*M)^-r for r in range(prec)) *
    ....:             sum((-1)^r * stirling_coef(r) * (M + a)^-r for r in range(prec)).truncate(prec) * 
    ....:             sum((-1)^r * stirling_coef(r) * (M - a)^-r for r in range(prec)).truncate(prec) * 
    ....:             sum((-1)^r * binomial(-1/2, r) * (a/M)^(2*r) for r in range(prec)).truncate(prec) * 
    ....:             sum(1/factorial(r) * a^(4*r)/M^(3*r) * 
    ....:                 (sum(-1/((t + 2)*(2*t + 3)) * (a/M)^(2*t) for t in range(prec))^r).truncate(prec) 
    ....:                 for r in range(prec))).truncate(prec)

Mellin translation (Lemma 3.2)
==============================

::

    sage: var('m')
    m
    sage: dirichlet_beta = {1:pi/4, 2:catalan, 3:pi^3/32} # particular values of the Dirichlet beta function
    sage: def mellin_translation(expr, r): # specify the factor (h+1)^r, cf. (10)
    ....:     coefs = expr.coefficients()
    ....:     expos = expr.exponents()
    ....:     erg = 0
    ....:     for k in range(len(coefs)):
    ....:         j = (expos[k] - 1)/2
    ....:         erg = erg + (2^(r-1) * gamma(j+1+r/2) * 
    ....:                      dirichlet_beta[r+1] * m^(j+1) * sqrt(m)^r) * coefs[k].subs(M=m)
    ....:     return expand(erg)

Computing the asymptotic expansions (Theorem 2)
===============================================
Probabilities $p_n$ (cf. (9)):
------------------------------

::

    sage: var('m n')
    (m, n)
    sage: asy_prob = (4/(sqrt(pi)*sqrt(m)) * mellin_translation(truncate_inner(S(a,M,15), 15) * a/M, 0)).subs(m = (n+1)/2)
    sage: asy_prob = expand(asy_prob).taylor(n, oo, 10); asy_prob
    1/2*sqrt(2)*sqrt(pi)/sqrt(n) - 5/24*sqrt(2)*sqrt(pi)/n^(3/2) + 127/960*sqrt(2)*sqrt(pi)/n^(5/2) - 1571/16128*sqrt(2)*sqrt(pi)/n^(7/2) - 1896913/184320*sqrt(2)*sqrt(pi)/n^(9/2) + 3716111711/4866048*sqrt(2)*sqrt(pi)/n^(11/2) - 456593290865603/29520691200*sqrt(2)*sqrt(pi)/n^(13/2) + 184340777593171739/1062744883200*sqrt(2)*sqrt(pi)/n^(15/2) - 43935089397922667677/34007836262400*sqrt(2)*sqrt(pi)/n^(17/2) + 1279993678995557741521/190443883069440*sqrt(2)*sqrt(pi)/n^(19/2)
    sage: P = plot(asy_prob, n, 0.5, 100, ymax=1, color='red') + list_plot(prob); P
    Graphics object consisting of 2 graphics primitives

Expected value $\mathbb{E} H_n$:
--------------------------------

::

    sage: var('m n')
    (m, n)
    sage: asy_exp = (4/(sqrt(pi)*sqrt(m))
    ....:            *mellin_translation(truncate_inner(S(a,M,15), 15)*a/M, 1)).subs(m=(n + 1)/2)/asy_prob - 1
    sage: asy_exp.taylor(n, oo, 10)
    2*sqrt(2)*catalan*sqrt(n)/sqrt(pi) + 5/6*sqrt(2)*catalan/(sqrt(pi)*sqrt(n)) - 131/720*sqrt(2)*catalan/(sqrt(pi)*n^(3/2)) + 1129/12096*sqrt(2)*catalan/(sqrt(pi)*n^(5/2)) - 88061611/907200*sqrt(2)*catalan/(sqrt(pi)*n^(7/2)) + 65631622327/9580032*sqrt(2)*catalan/(sqrt(pi)*n^(9/2)) - 172247261860077449/1307674368000*sqrt(2)*catalan/(sqrt(pi)*n^(11/2)) + 4399396764901604611/3138418483200*sqrt(2)*catalan/(sqrt(pi)*n^(13/2)) - 94737237358744207421/9607403520000*sqrt(2)*catalan/(sqrt(pi)*n^(15/2)) + 1823358518956368024133/38023147008000*sqrt(2)*catalan/(sqrt(pi)*n^(17/2)) - 3503171213907812001746827472407/13362733110421094400000*sqrt(2)*catalan/(sqrt(pi)*n^(19/2)) - 1
    sage: P = plot(asy_exp, n, 0.5, 100, color='red', ymin=0) + list_plot(prob_exp); P
    Graphics object consisting of 2 graphics primitives

Variance $\mathbb{V} H_n$:
--------------------------

::

    sage: var('m n')
    (m, n)
    sage: asy_var = (4/(sqrt(pi)*sqrt(m)) * 
    ....:            mellin_translation(truncate_inner(S(a,M,15), 15) * a/M, 2))\
    ....:             .subs(m=(n + 1)/2)/asy_prob - (asy_exp + 1)^2
    sage: asy_var.taylor(n, oo, 3)
    1/4*(pi^3 - 32*catalan^2)*n/pi + 1/6*(pi^3 - 40*catalan^2)/pi - 1/180*(pi^3 - 12*catalan^2)/(pi*n) + 1/1890*(11*pi^3 - 265*catalan^2)/(pi*n^2) - 1/1814400*(75273088*pi^3 - 1408301149*catalan^2)/(pi*n^3)
    sage: P = plot(asy_var, n, 0.5, 100, color='red', ymin=0) + list_plot(prob_var); P
    Graphics object consisting of 2 graphics primitives

"""


==> anc/random-walk_NN.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Explicit formula (Theorem 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def tau(h, k):\n",
    "    return (h + 1)*(2*k + 1)/2\n",
    "\n",
    "@cached_function\n",
    "def p(n, h=None):\n",
    "    if h is None:\n",
    "        return sum(p(n, h) for h in range(n+1))\n",
    "    else:\n",
    "        if n == 0:\n",
    "            return ZZ(h == 0)\n",
    "        m = (n+1)/2\n",
    "        return 4^(1-m) * sum((-1)^k * tau(h,k)/m * binomial(2*m, m - tau(h,k)) \n",
    "                             if mod(h+1-2*m, 2) == 0 else 0 for k in range(2*m+1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 1, 1/2, 3/4, 1/2, 9/16, 15/32, 29/64, 55/128, 25/64]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[p(n) for n in range(10)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# check that Theorem 1 yields the same results as Proposition 2.2 for small parameters.\n",
    "all([p(n, h) == (2/chebyshev_T(h+1, 1/x)).series(x, n+2).coefficient(x^(n+1))\n",
    "     for n in range(1, 30) for h in range(30)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "prob = [p(n) for n in range(101)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "prob_exp = [sum(p(n, h) * h for h in range(n+1))/prob[n] for n in range(101)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "prob_var = [sum(h^2 * p(n, h) for h in range(n+1))/prob[n] - prob_exp[n]^2 for n in range(101)]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Shifted central binomial coefficient (series $S(\\alpha, n)$, Lemma 3.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "R.<M> = LaurentSeriesRing(QQ, default_prec=20)\n",
    "R2.<a> = LaurentSeriesRing(R, default_prec=20)\n",
    "\n",
    "def stirling_coef(k): # due to G. Nemes, http://arxiv.org/abs/1003.2907\n",
    "    return factorial(2*k)/(2^k * factorial(k)) \\\n",
    "            * sum(binomial(k + i - 1/2, i) * binomial(3*k + 1/2, 2*k - i)*2^i * \n",
    "                sum(binomial(i,j) * (-1)^j * factorial(j) * \n",
    "                    stirling_number2(2*k + i + j,j)/factorial(2*k + i + j) \n",
    "                    for j in range(i + 1)) for i in range(2*k + 1))\n",
    "    \n",
    "def truncate_inner(expr, r):\n",
    "    coefs = expr.coefficients()\n",
    "    expos = expr.exponents()\n",
    "    for j in range(len(coefs)):\n",
    "        coefs[j] = coefs[j].truncate_neg(-expos[j] - r)\n",
    "    return sum(a^expos[j] * coefs[j] for j in range(len(coefs)))\n",
    "\n",
    "def S(a, M, prec=20):\n",
    "    return (sum(stirling_coef(r) * (2*M)^-r for r in range(prec)) *\n",
    "            sum((-1)^r * stirling_coef(r) * (M + a)^-r for r in range(prec)).truncate(prec) * \n",
    "            sum((-1)^r * stirling_coef(r) * (M - a)^-r for r in range(prec)).truncate(prec) * \n",
    "            sum((-1)^r * binomial(-1/2, r) * (a/M)^(2*r) for r in range(prec)).truncate(prec) * \n",
    "            sum(1/factorial(r) * a^(4*r)/M^(3*r) * \n",
    "                (sum(-1/((t + 2)*(2*t + 3)) * (a/M)^(2*t) for t in range(prec))^r).truncate(prec) \n",
    "                for r in range(prec))).truncate(prec)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Mellin translation (Lemma 3.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "m"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "dirichlet_beta = {1:pi/4, 2:catalan, 3:pi^3/32} # particular values of the Dirichlet beta function\n",
    "\n",
    "def mellin_translation(expr, r): # specify the factor (h+1)^r, cf. (10)\n",
    "    coefs = expr.coefficients()\n",
    "    expos = expr.exponents()\n",
    "    erg = 0\n",
    "    for k in range(len(coefs)):\n",
    "        j = (expos[k] - 1)/2\n",
    "        erg = erg + (2^(r-1) * gamma(j+1+r/2) * \n",
    "                     dirichlet_beta[r+1] * m^(j+1) * sqrt(m)^r) * coefs[k].subs(M=m)\n",
    "    return expand(erg)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Computing the asymptotic expansions (Theorem 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Probabilities $p_n$ (cf. (9)):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(m, n)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "asy_prob = (4/(sqrt(pi)*sqrt(m)) * mellin_translation(truncate_inner(S(a,M,15), 15) * a/M, 0)).subs(m = (n+1)/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/2*sqrt(2)*sqrt(pi)/sqrt(n) - 5/24*sqrt(2)*sqrt(pi)/n^(3/2) + 127/960*sqrt(2)*sqrt(pi)/n^(5/2) - 1571/16128*sqrt(2)*sqrt(pi)/n^(7/2) - 1896913/184320*sqrt(2)*sqrt(pi)/n^(9/2) + 3716111711/4866048*sqrt(2)*sqrt(pi)/n^(11/2) - 456593290865603/29520691200*sqrt(2)*sqrt(pi)/n^(13/2) + 184340777593171739/1062744883200*sqrt(2)*sqrt(pi)/n^(15/2) - 43935089397922667677/34007836262400*sqrt(2)*sqrt(pi)/n^(17/2) + 1279993678995557741521/190443883069440*sqrt(2)*sqrt(pi)/n^(19/2)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_prob = expand(asy_prob).taylor(n, oo, 10); asy_prob"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJJCAYAAADoX9suAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot(asy_prob, n, 0.5, 100, ymax=1, color='red') + list_plot(prob); P"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Expected value $\\mathbb{E} H_n$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(m, n)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "asy_exp = (4/(sqrt(pi)*sqrt(m))\n",
    "           *mellin_translation(truncate_inner(S(a,M,15), 15)*a/M, 1)).subs(m=(n + 1)/2)/asy_prob - 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2*sqrt(2)*catalan*sqrt(n)/sqrt(pi) + 5/6*sqrt(2)*catalan/(sqrt(pi)*sqrt(n)) - 131/720*sqrt(2)*catalan/(sqrt(pi)*n^(3/2)) + 1129/12096*sqrt(2)*catalan/(sqrt(pi)*n^(5/2)) - 88061611/907200*sqrt(2)*catalan/(sqrt(pi)*n^(7/2)) + 65631622327/9580032*sqrt(2)*catalan/(sqrt(pi)*n^(9/2)) - 172247261860077449/1307674368000*sqrt(2)*catalan/(sqrt(pi)*n^(11/2)) + 4399396764901604611/3138418483200*sqrt(2)*catalan/(sqrt(pi)*n^(13/2)) - 94737237358744207421/9607403520000*sqrt(2)*catalan/(sqrt(pi)*n^(15/2)) + 1823358518956368024133/38023147008000*sqrt(2)*catalan/(sqrt(pi)*n^(17/2)) - 3503171213907812001746827472407/13362733110421094400000*sqrt(2)*catalan/(sqrt(pi)*n^(19/2)) - 1"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_exp.taylor(n, oo, 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRpYGSZIkSTX6f1INQ0smEHYqAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot(asy_exp, n, 0.5, 100, color='red', ymin=0) + list_plot(prob_exp); P"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Variance $\\mathbb{V} H_n$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(m, n)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "asy_var = (4/(sqrt(pi)*sqrt(m)) * \n",
    "           mellin_translation(truncate_inner(S(a,M,15), 15) * a/M, 2))\\\n",
    "            .subs(m=(n + 1)/2)/asy_prob - (asy_exp + 1)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/4*(pi^3 - 32*catalan^2)*n/pi + 1/6*(pi^3 - 40*catalan^2)/pi - 1/180*(pi^3 - 12*catalan^2)/(pi*n) + 1/1890*(11*pi^3 - 265*catalan^2)/(pi*n^2) - 1/1814400*(75273088*pi^3 - 1408301149*catalan^2)/(pi*n^3)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_var.taylor(n, oo, 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot(asy_var, n, 0.5, 100, color='red', ymin=0) + list_plot(prob_var); P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Sage 6.8",
   "language": "",
   "name": "sage_6_8"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/random-walk_ZZ-doctests.py <==
"""
Explicit formula (Theorem 1)
============================

::

    sage: def upsilon(h, k):
    ....:     return (h + 2)*(2*k + 1)/2
    sage: @cached_function
    ....: def q(n, h=None):
    ....:     if h is None:
    ....:         return sum(q(n, h) for h in range(n + 1))
    ....:     else:
    ....:         if n < 0:
    ....:             return 0
    ....:         m = (n+2)/2
    ....:         return 4^(1 - m) * sum((2*upsilon(h,k)^2 - m)/(m * (2*m - 1)) * 
    ....:                                binomial(2*m, m - upsilon(h,k)) if mod(h - 2*m, 2) == 0 else 0 
    ....:                                for k in range(2*m + 1))
    sage: [q(n) for n in range(10)]
    [1, 1/2, 1/4, 1/4, 3/16, 5/32, 9/64, 15/128, 7/64, 49/512]
    sage: # check that Theorem 1 yields the same results as Proposition 2.1 for small parameters.
    sage: all([q(n, h) == (2/chebyshev_U(h+1, 1/x)).series(x, n+2).coefficient(x^(n+1))
    ....:      for n in range(30) for h in range(30)])
    True
    sage: prob = [q(n) for n in range(101)]
    sage: prob_exp = [sum(q(n, h) * h for h in range(n+1))/prob[n] for n in range(101)]
    sage: prob_var = [sum(h^2 * q(n, h) for h in range(n+1))/prob[n] - prob_exp[n]^2 for n in range(101)]

Shifted central binomial coefficient (series $S(\alpha, n)$, Lemma 3.1)
=======================================================================

::

    sage: R.<M> = LaurentSeriesRing(QQ, default_prec=20)
    sage: R2.<a> = LaurentSeriesRing(R, default_prec=20)
    sage: def stirling_coef(k): # due to G. Nemes, http://arxiv.org/abs/1003.2907
    ....:     return factorial(2*k)/(2^k * factorial(k)) \
    ....:             * sum(binomial(k + i - 1/2, i) * binomial(3*k + 1/2, 2*k - i)*2^i * 
    ....:                 sum(binomial(i,j) * (-1)^j * factorial(j) * 
    ....:                     stirling_number2(2*k + i + j,j)/factorial(2*k + i + j) 
    ....:                     for j in range(i + 1)) for i in range(2*k + 1))
    ....:     
    sage: def truncate_inner(expr, r):
    ....:     coefs = expr.coefficients()
    ....:     expos = expr.exponents()
    ....:     for j in range(len(coefs)):
    ....:         coefs[j] = coefs[j].truncate_neg(-expos[j] - r)
    ....:     return sum(a^expos[j] * coefs[j] for j in range(len(coefs)))
    sage: def S(a, M, prec=30):
    ....:     return (sum(stirling_coef(r) * (2*M)^-r for r in range(prec)) *
    ....:             sum((-1)^r * stirling_coef(r) * (M + a)^-r for r in range(prec)).truncate(prec) * 
    ....:             sum((-1)^r * stirling_coef(r) * (M - a)^-r for r in range(prec)).truncate(prec) * 
    ....:             sum((-1)^r * binomial(-1/2, r) * (a/M)^(2*r) for r in range(prec)).truncate(prec) * 
    ....:             sum(1/factorial(r) * a^(4*r)/M^(3*r) * 
    ....:                 (sum(-1/((t + 2)*(2*t + 3)) * (a/M)^(2*t) for t in range(prec))^r).truncate(prec) 
    ....:                 for r in range(prec))).truncate(prec)

Mellin translation (Lemma 4.1)
==============================

::

    sage: var('m')
    m
    sage: def mellin_translation(expr, r, parity="even"): # specify the factor (h+2)^r
    ....:     coefs = expr.coefficients()
    ....:     expos = expr.exponents()
    ....:     erg = 0
    ....:     if r == 0:
    ....:         for k in range(len(coefs)):
    ....:             j = expos[k]/2
    ....:             if j == 0:
    ....:                 erg = erg + sqrt(m * pi)/4 * coefs[k].subs(M=m)
    ....:             else:
    ....:                 if parity == "even":
    ....:                     erg = erg + j/2 * gamma(j + 1/2) * (log(m)/2 + (2*euler_gamma + 1/(2*j) + 
    ....:                                                                     psi(j + 1/2)/2 + log(2))) * m^j * sqrt(m) * coefs[k].subs(M=m)
    ....:                 elif parity == "odd":
    ....:                     erg = erg + j/2 * gamma(j + 1/2) * (log(m)/2 + 2*euler_gamma + 3*log(2) + 
    ....:                                                         psi(j + 1/2)/2 - 2 + 1/(2*j)) * m^j * sqrt(m) * coefs[k].subs(M=m)
    ....:                 else:
    ....:                     raise ValueError("parity has to be even or odd")
    ....:     else:
    ....:         for k in range(len(coefs)):
    ....:             j = expos[k]/2
    ....:             if parity == "even":
    ....:                 erg = erg + (j * gamma(j + 1/2) * 2^(r-1) * zeta(1-r) * m^j * sqrt(m) 
    ....:                              + (j + r/2)/2 * gamma(j + (r+1)/2) * (2^(r+1) -1) 
    ....:                              * zeta(r+1) * m^j * sqrt(m)^(r+1)) * coefs[k].subs(M=m)
    ....:             elif parity == "odd":
    ....:                 erg = erg + (j * gamma(j + 1/2) * ((1-2^(r-1)) * zeta(1-r) - 1) * m^j * sqrt(m) 
    ....:                              + (j + r/2)/2 * gamma(j + (r+1)/2) * (2^(r+1) -1) 
    ....:                              * zeta(r+1) * m^j * sqrt(m)^(r+1)) * coefs[k].subs(M=m)
    ....:             else:
    ....:                 raise ValueError("parity has to be even or odd")
    ....:     return expand(erg)

Computing the asymptotic expansions (Theorem 3)
===============================================
Probabilities $q_n$ (cf. (14)):
-------------------------------

::

    sage: var('m n')
    (m, n)
    sage: # this runs a long time
    sage: asy_prob_even = (4/(sqrt(pi)*sqrt(m)*(2*m - 1)) 
    ....:                  * mellin_translation(truncate_inner(S(a,M,30), 30), 0, parity="even")).subs(m = (n + 2)/2)
    sage: asy_prob_odd = (4/(sqrt(pi)*sqrt(m)*(2*m - 1))
    ....:                 * mellin_translation(truncate_inner(S(a,M,30), 30), 0, parity="odd")).subs(m = (n + 2)/2)
    sage: asy_prob_even.taylor(n,oo,8)
    1/n - 4/3/n^2 + 88/45/n^3 - 976/315/n^4 + 3488/675/n^5 - 276928/31185/n^6 + 220605568/14189175/n^7 - 6724864/243243/n^8
    sage: asy_prob_odd.taylor(n,oo,8)
    1/n - 4/3/n^2 + 88/45/n^3 - 976/315/n^4 + 3488/675/n^5 - 276928/31185/n^6 + 220605568/14189175/n^7 - 6724864/243243/n^8
    sage: bool(asy_prob_even.taylor(n, oo, 8) == asy_prob_odd.taylor(n, oo, 8))
    True
    sage: asy_prob = asy_prob_even.taylor(n, oo, 8); asy_prob
    1/n - 4/3/n^2 + 88/45/n^3 - 976/315/n^4 + 3488/675/n^5 - 276928/31185/n^6 + 220605568/14189175/n^7 - 6724864/243243/n^8
    sage: P = plot(asy_prob, n, 0.5, 100, ymin=0, color='red') + list_plot(prob); P
    Graphics object consisting of 2 graphics primitives

Expected value $\mathbb{E} \tilde H_n$:
---------------------------------------

::

    sage: var('m n')
    (m, n)
    sage: # this runs a long time
    sage: asy_exp_even = (4/(sqrt(pi)*sqrt(m) * (2*m - 1))
    ....:                 * mellin_translation(truncate_inner(S(a,M,30), 30), 1, parity="even")).subs(m = (n + 2)/2) / asy_prob_even
    sage: asy_exp_odd = (4/(sqrt(pi)*sqrt(m) * (2*m - 1))
    ....:                * mellin_translation(truncate_inner(S(a,M,30), 30), 1, parity="odd")).subs(m = (n + 2)/2) / asy_prob_odd
    sage: asy_exp_even.taylor(n, oo, 7) - 2
    1/4*sqrt(2)*pi^(3/2)*sqrt(n) + 3/16*sqrt(2)*pi^(3/2)/sqrt(n) - 539/5760*sqrt(2)*pi^(3/2)/n^(3/2) + 50713/483840*sqrt(2)*pi^(3/2)/n^(5/2) - 16671323/116121600*sqrt(2)*pi^(3/2)/n^(7/2) + 13114961/63078400*sqrt(2)*pi^(3/2)/n^(9/2) - 52266077173201/167382319104000*sqrt(2)*pi^(3/2)/n^(11/2) + 1001945317462289/2008587829248000*sqrt(2)*pi^(3/2)/n^(13/2) - 2
    sage: asy_exp_odd.taylor(n, oo, 7) - 2
    1/4*sqrt(2)*pi^(3/2)*sqrt(n) + 3/16*sqrt(2)*pi^(3/2)/sqrt(n) - 539/5760*sqrt(2)*pi^(3/2)/n^(3/2) + 50713/483840*sqrt(2)*pi^(3/2)/n^(5/2) - 16671323/116121600*sqrt(2)*pi^(3/2)/n^(7/2) + 13114961/63078400*sqrt(2)*pi^(3/2)/n^(9/2) - 52266077173201/167382319104000*sqrt(2)*pi^(3/2)/n^(11/2) + 1001945317462289/2008587829248000*sqrt(2)*pi^(3/2)/n^(13/2) - 2
    sage: bool(asy_exp_even.taylor(n, oo, 7) - 2 == asy_exp_odd.taylor(n, oo, 7) - 2)
    True
    sage: asy_exp = asy_exp_even.taylor(n, oo, 7) - 2; asy_exp
    1/4*sqrt(2)*pi^(3/2)*sqrt(n) + 3/16*sqrt(2)*pi^(3/2)/sqrt(n) - 539/5760*sqrt(2)*pi^(3/2)/n^(3/2) + 50713/483840*sqrt(2)*pi^(3/2)/n^(5/2) - 16671323/116121600*sqrt(2)*pi^(3/2)/n^(7/2) + 13114961/63078400*sqrt(2)*pi^(3/2)/n^(9/2) - 52266077173201/167382319104000*sqrt(2)*pi^(3/2)/n^(11/2) + 1001945317462289/2008587829248000*sqrt(2)*pi^(3/2)/n^(13/2) - 2
    sage: P = plot(asy_exp, n, 0.5, 100, color='red', ymax=20) + list_plot(prob_exp); P
    Graphics object consisting of 2 graphics primitives

Variance $\mathbb{V} \tilde H_n$:
---------------------------------

::

    sage: var('m n')
    (m, n)
    sage: # this runs a long time
    sage: asy_var_even = (4/(sqrt(pi)*sqrt(m) * (2*m - 1)) 
    ....:                 * mellin_translation(truncate_inner(S(a,M,30), 30), 2, parity="even")).subs(m = (n + 2)/2) / asy_prob_even \
    ....:                 - asy_exp_even^2
    sage: asy_var_odd = (4/(sqrt(pi)*sqrt(m) * (2*m - 1)) 
    ....:                * mellin_translation(truncate_inner(S(a,M,30), 30), 2, parity="odd")).subs(m = (n + 2)/2) / asy_prob_odd \
    ....:                 - asy_exp_odd^2
    sage: asy_var_even.taylor(n, oo, 5)
    -3/16*pi^3 - 1/8*(pi^3 - 28*zeta(3))*n + 1/2880*(67*pi^3 - 1792*zeta(3))/n - 1/120960*(4189*pi^3 - 107520*zeta(3))/n^2 + 1/2073600*(98381*pi^3 - 2539520*zeta(3))/n^3 - 59/958003200*(990593*pi^3 - 27066368*zeta(3))/n^4 + 1/5230697472000*(421642510377*pi^3 - 12492906954752*zeta(3))/n^5 + 14/3*zeta(3)
    sage: asy_var_odd.taylor(n, oo, 5)
    -3/16*pi^3 - 1/8*(pi^3 - 28*zeta(3))*n + 1/2880*(67*pi^3 - 1792*zeta(3))/n - 1/120960*(4189*pi^3 - 107520*zeta(3))/n^2 + 1/2073600*(98381*pi^3 - 2539520*zeta(3))/n^3 - 59/958003200*(990593*pi^3 - 27066368*zeta(3))/n^4 + 1/5230697472000*(421642510377*pi^3 - 12492906954752*zeta(3))/n^5 + 14/3*zeta(3)
    sage: bool(asy_var_odd.taylor(n, oo, 5) == asy_var_even.taylor(n, oo, 5))
    True
    sage: asy_var = asy_var_even.taylor(n, oo, 5); asy_var
    -3/16*pi^3 - 1/8*(pi^3 - 28*zeta(3))*n + 1/2880*(67*pi^3 - 1792*zeta(3))/n - 1/120960*(4189*pi^3 - 107520*zeta(3))/n^2 + 1/2073600*(98381*pi^3 - 2539520*zeta(3))/n^3 - 59/958003200*(990593*pi^3 - 27066368*zeta(3))/n^4 + 1/5230697472000*(421642510377*pi^3 - 12492906954752*zeta(3))/n^5 + 14/3*zeta(3)
    sage: P = plot(asy_var, n, 0.5, 100, color='red', ymin=0) + list_plot(prob_var); P
    Graphics object consisting of 2 graphics primitives

Corollary 4.1: Compute the asymptotic expansion for the number of ballot sequences by $B_n = q_{n-2} 2^{n-2}$
-------------------------------------------------------------------------------------------------------------

::

    sage: b_seq_asy = (asy_prob.subs(n=n-2)/4).taylor(n, oo, 8); b_seq_asy
    1/4/n + 1/6/n^2 + 7/45/n^3 + 10/63/n^4 + 764/4725/n^5 + 4952/31185/n^6 + 2189392/14189175/n^7 + 983072/6081075/n^8
    sage: b_seq_prob = [q(n-2)/4 for n in range(101)]
    sage: P = plot(b_seq_asy, n, 0.5, 100, ymax=0.3, color='red') + list_plot(b_seq_prob); P
    Graphics object consisting of 2 graphics primitives
"""


==> anc/random-walk_ZZ.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Explicit formula (Theorem 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def upsilon(h, k):\n",
    "    return (h + 2)*(2*k + 1)/2\n",
    "\n",
    "@cached_function\n",
    "def q(n, h=None):\n",
    "    if h is None:\n",
    "        return sum(q(n, h) for h in range(n + 1))\n",
    "    else:\n",
    "        if n < 0:\n",
    "            return 0\n",
    "        m = (n+2)/2\n",
    "        return 4^(1 - m) * sum((2*upsilon(h,k)^2 - m)/(m * (2*m - 1)) * \n",
    "                               binomial(2*m, m - upsilon(h,k)) if mod(h - 2*m, 2) == 0 else 0 \n",
    "                               for k in range(2*m + 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1, 1/2, 1/4, 1/4, 3/16, 5/32, 9/64, 15/128, 7/64, 49/512]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[q(n) for n in range(10)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# check that Theorem 1 yields the same results as Proposition 2.1 for small parameters.\n",
    "all([q(n, h) == (2/chebyshev_U(h+1, 1/x)).series(x, n+2).coefficient(x^(n+1))\n",
    "     for n in range(30) for h in range(30)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "prob = [q(n) for n in range(101)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "prob_exp = [sum(q(n, h) * h for h in range(n+1))/prob[n] for n in range(101)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "prob_var = [sum(h^2 * q(n, h) for h in range(n+1))/prob[n] - prob_exp[n]^2 for n in range(101)]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Shifted central binomial coefficient (series $S(\\alpha, n)$, Lemma 3.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "R.<M> = LaurentSeriesRing(QQ, default_prec=20)\n",
    "R2.<a> = LaurentSeriesRing(R, default_prec=20)\n",
    "\n",
    "def stirling_coef(k): # due to G. Nemes, http://arxiv.org/abs/1003.2907\n",
    "    return factorial(2*k)/(2^k * factorial(k)) \\\n",
    "            * sum(binomial(k + i - 1/2, i) * binomial(3*k + 1/2, 2*k - i)*2^i * \n",
    "                sum(binomial(i,j) * (-1)^j * factorial(j) * \n",
    "                    stirling_number2(2*k + i + j,j)/factorial(2*k + i + j) \n",
    "                    for j in range(i + 1)) for i in range(2*k + 1))\n",
    "    \n",
    "def truncate_inner(expr, r):\n",
    "    coefs = expr.coefficients()\n",
    "    expos = expr.exponents()\n",
    "    for j in range(len(coefs)):\n",
    "        coefs[j] = coefs[j].truncate_neg(-expos[j] - r)\n",
    "    return sum(a^expos[j] * coefs[j] for j in range(len(coefs)))\n",
    "\n",
    "def S(a, M, prec=30):\n",
    "    return (sum(stirling_coef(r) * (2*M)^-r for r in range(prec)) *\n",
    "            sum((-1)^r * stirling_coef(r) * (M + a)^-r for r in range(prec)).truncate(prec) * \n",
    "            sum((-1)^r * stirling_coef(r) * (M - a)^-r for r in range(prec)).truncate(prec) * \n",
    "            sum((-1)^r * binomial(-1/2, r) * (a/M)^(2*r) for r in range(prec)).truncate(prec) * \n",
    "            sum(1/factorial(r) * a^(4*r)/M^(3*r) * \n",
    "                (sum(-1/((t + 2)*(2*t + 3)) * (a/M)^(2*t) for t in range(prec))^r).truncate(prec) \n",
    "                for r in range(prec))).truncate(prec)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Mellin translation (Lemma 4.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "m"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def mellin_translation(expr, r, parity=\"even\"): # specify the factor (h+2)^r\n",
    "    coefs = expr.coefficients()\n",
    "    expos = expr.exponents()\n",
    "    erg = 0\n",
    "    if r == 0:\n",
    "        for k in range(len(coefs)):\n",
    "            j = expos[k]/2\n",
    "            if j == 0:\n",
    "                erg = erg + sqrt(m * pi)/4 * coefs[k].subs(M=m)\n",
    "            else:\n",
    "                if parity == \"even\":\n",
    "                    erg = erg + j/2 * gamma(j + 1/2) * (log(m)/2 + (2*euler_gamma + 1/(2*j) + \n",
    "                                                                    psi(j + 1/2)/2 + log(2))) * m^j * sqrt(m) * coefs[k].subs(M=m)\n",
    "                elif parity == \"odd\":\n",
    "                    erg = erg + j/2 * gamma(j + 1/2) * (log(m)/2 + 2*euler_gamma + 3*log(2) + \n",
    "                                                        psi(j + 1/2)/2 - 2 + 1/(2*j)) * m^j * sqrt(m) * coefs[k].subs(M=m)\n",
    "                else:\n",
    "                    raise ValueError(\"parity has to be even or odd\")\n",
    "    else:\n",
    "        for k in range(len(coefs)):\n",
    "            j = expos[k]/2\n",
    "            if parity == \"even\":\n",
    "                erg = erg + (j * gamma(j + 1/2) * 2^(r-1) * zeta(1-r) * m^j * sqrt(m) \n",
    "                             + (j + r/2)/2 * gamma(j + (r+1)/2) * (2^(r+1) -1) \n",
    "                             * zeta(r+1) * m^j * sqrt(m)^(r+1)) * coefs[k].subs(M=m)\n",
    "            elif parity == \"odd\":\n",
    "                erg = erg + (j * gamma(j + 1/2) * ((1-2^(r-1)) * zeta(1-r) - 1) * m^j * sqrt(m) \n",
    "                             + (j + r/2)/2 * gamma(j + (r+1)/2) * (2^(r+1) -1) \n",
    "                             * zeta(r+1) * m^j * sqrt(m)^(r+1)) * coefs[k].subs(M=m)\n",
    "            else:\n",
    "                raise ValueError(\"parity has to be even or odd\")\n",
    "    return expand(erg)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Computing the asymptotic expansions (Theorem 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Probabilities $q_n$ (cf. (14)):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(m, n)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# this runs a long time\n",
    "asy_prob_even = (4/(sqrt(pi)*sqrt(m)*(2*m - 1)) \n",
    "                 * mellin_translation(truncate_inner(S(a,M,30), 30), 0, parity=\"even\")).subs(m = (n + 2)/2)\n",
    "asy_prob_odd = (4/(sqrt(pi)*sqrt(m)*(2*m - 1))\n",
    "                * mellin_translation(truncate_inner(S(a,M,30), 30), 0, parity=\"odd\")).subs(m = (n + 2)/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/n - 4/3/n^2 + 88/45/n^3 - 976/315/n^4 + 3488/675/n^5 - 276928/31185/n^6 + 220605568/14189175/n^7 - 6724864/243243/n^8"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_prob_even.taylor(n,oo,8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/n - 4/3/n^2 + 88/45/n^3 - 976/315/n^4 + 3488/675/n^5 - 276928/31185/n^6 + 220605568/14189175/n^7 - 6724864/243243/n^8"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_prob_odd.taylor(n,oo,8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bool(asy_prob_even.taylor(n, oo, 8) == asy_prob_odd.taylor(n, oo, 8))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/n - 4/3/n^2 + 88/45/n^3 - 976/315/n^4 + 3488/675/n^5 - 276928/31185/n^6 + 220605568/14189175/n^7 - 6724864/243243/n^8"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_prob = asy_prob_even.taylor(n, oo, 8); asy_prob"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot(asy_prob, n, 0.5, 100, ymin=0, color='red') + list_plot(prob); P"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Expected value $\\mathbb{E} \\tilde H_n$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(m, n)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# this runs a long time\n",
    "asy_exp_even = (4/(sqrt(pi)*sqrt(m) * (2*m - 1))\n",
    "                * mellin_translation(truncate_inner(S(a,M,30), 30), 1, parity=\"even\")).subs(m = (n + 2)/2) / asy_prob_even\n",
    "asy_exp_odd = (4/(sqrt(pi)*sqrt(m) * (2*m - 1))\n",
    "               * mellin_translation(truncate_inner(S(a,M,30), 30), 1, parity=\"odd\")).subs(m = (n + 2)/2) / asy_prob_odd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/4*sqrt(2)*pi^(3/2)*sqrt(n) + 3/16*sqrt(2)*pi^(3/2)/sqrt(n) - 539/5760*sqrt(2)*pi^(3/2)/n^(3/2) + 50713/483840*sqrt(2)*pi^(3/2)/n^(5/2) - 16671323/116121600*sqrt(2)*pi^(3/2)/n^(7/2) + 13114961/63078400*sqrt(2)*pi^(3/2)/n^(9/2) - 52266077173201/167382319104000*sqrt(2)*pi^(3/2)/n^(11/2) + 1001945317462289/2008587829248000*sqrt(2)*pi^(3/2)/n^(13/2) - 2"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_exp_even.taylor(n, oo, 7) - 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/4*sqrt(2)*pi^(3/2)*sqrt(n) + 3/16*sqrt(2)*pi^(3/2)/sqrt(n) - 539/5760*sqrt(2)*pi^(3/2)/n^(3/2) + 50713/483840*sqrt(2)*pi^(3/2)/n^(5/2) - 16671323/116121600*sqrt(2)*pi^(3/2)/n^(7/2) + 13114961/63078400*sqrt(2)*pi^(3/2)/n^(9/2) - 52266077173201/167382319104000*sqrt(2)*pi^(3/2)/n^(11/2) + 1001945317462289/2008587829248000*sqrt(2)*pi^(3/2)/n^(13/2) - 2"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_exp_odd.taylor(n, oo, 7) - 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bool(asy_exp_even.taylor(n, oo, 7) - 2 == asy_exp_odd.taylor(n, oo, 7) - 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/4*sqrt(2)*pi^(3/2)*sqrt(n) + 3/16*sqrt(2)*pi^(3/2)/sqrt(n) - 539/5760*sqrt(2)*pi^(3/2)/n^(3/2) + 50713/483840*sqrt(2)*pi^(3/2)/n^(5/2) - 16671323/116121600*sqrt(2)*pi^(3/2)/n^(7/2) + 13114961/63078400*sqrt(2)*pi^(3/2)/n^(9/2) - 52266077173201/167382319104000*sqrt(2)*pi^(3/2)/n^(11/2) + 1001945317462289/2008587829248000*sqrt(2)*pi^(3/2)/n^(13/2) - 2"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_exp = asy_exp_even.taylor(n, oo, 7) - 2; asy_exp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nS4MkSZKkhP4fy9TNyTMKYW8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot(asy_exp, n, 0.5, 100, color='red', ymax=20) + list_plot(prob_exp); P"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Variance $\\mathbb{V} \\tilde H_n$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(m, n)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('m n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# this runs a long time\n",
    "asy_var_even = (4/(sqrt(pi)*sqrt(m) * (2*m - 1)) \n",
    "                * mellin_translation(truncate_inner(S(a,M,30), 30), 2, parity=\"even\")).subs(m = (n + 2)/2) / asy_prob_even \\\n",
    "                - asy_exp_even^2\n",
    "asy_var_odd = (4/(sqrt(pi)*sqrt(m) * (2*m - 1)) \n",
    "               * mellin_translation(truncate_inner(S(a,M,30), 30), 2, parity=\"odd\")).subs(m = (n + 2)/2) / asy_prob_odd \\\n",
    "                - asy_exp_odd^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-3/16*pi^3 - 1/8*(pi^3 - 28*zeta(3))*n + 1/2880*(67*pi^3 - 1792*zeta(3))/n - 1/120960*(4189*pi^3 - 107520*zeta(3))/n^2 + 1/2073600*(98381*pi^3 - 2539520*zeta(3))/n^3 - 59/958003200*(990593*pi^3 - 27066368*zeta(3))/n^4 + 1/5230697472000*(421642510377*pi^3 - 12492906954752*zeta(3))/n^5 + 14/3*zeta(3)"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_var_even.taylor(n, oo, 5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-3/16*pi^3 - 1/8*(pi^3 - 28*zeta(3))*n + 1/2880*(67*pi^3 - 1792*zeta(3))/n - 1/120960*(4189*pi^3 - 107520*zeta(3))/n^2 + 1/2073600*(98381*pi^3 - 2539520*zeta(3))/n^3 - 59/958003200*(990593*pi^3 - 27066368*zeta(3))/n^4 + 1/5230697472000*(421642510377*pi^3 - 12492906954752*zeta(3))/n^5 + 14/3*zeta(3)"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_var_odd.taylor(n, oo, 5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bool(asy_var_odd.taylor(n, oo, 5) == asy_var_even.taylor(n, oo, 5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-3/16*pi^3 - 1/8*(pi^3 - 28*zeta(3))*n + 1/2880*(67*pi^3 - 1792*zeta(3))/n - 1/120960*(4189*pi^3 - 107520*zeta(3))/n^2 + 1/2073600*(98381*pi^3 - 2539520*zeta(3))/n^3 - 59/958003200*(990593*pi^3 - 27066368*zeta(3))/n^4 + 1/5230697472000*(421642510377*pi^3 - 12492906954752*zeta(3))/n^5 + 14/3*zeta(3)"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "asy_var = asy_var_even.taylor(n, oo, 5); asy_var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n7htXAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot(asy_var, n, 0.5, 100, color='red', ymin=0) + list_plot(prob_var); P"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Corollary 4.1: Compute the asymptotic expansion for the number of ballot sequences by $B_n = q_{n-2} 2^{n-2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/4/n + 1/6/n^2 + 7/45/n^3 + 10/63/n^4 + 764/4725/n^5 + 4952/31185/n^6 + 2189392/14189175/n^7 + 983072/6081075/n^8"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "b_seq_asy = (asy_prob.subs(n=n-2)/4).taylor(n, oo, 8); b_seq_asy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "b_seq_prob = [q(n-2)/4 for n in range(101)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot(b_seq_asy, n, 0.5, 100, ymax=0.3, color='red') + list_plot(b_seq_prob); P"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Sage 6.8",
   "language": "",
   "name": "sage_6_8"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

